Homotopy Hyperbolic 3-Manifolds are Hyperbolic

This paper introduces a rigorous computer-assisted procedure for analyzing hyperbolic 3-manifolds. This technique is used to complete the proof of several long-standing rigidity conjectures in 3-manifold theory as well as to provide a new lower bound for the volume of a closed orientable hyperbolic 3-manifold. We prove the following result: \it\noindent Let $N$ be a closed hyperbolic 3-manifold. Then \begin{enumerate} \item[(1)] If $f\colon M \to N$ is a homotopy equivalence where $M$ is a closed irreducible 3-manifold, then $f$ is homotopic to a homeomorphism. \item[(2)] If $f,g\colon M\to N$ are homotopic homeomorphisms, then $f$ is isotopic to $g$. \item[(3)] The space of hyperbolic metrics on $N$ is path connected. \end{enumerate}

==> verification/fudging/ACJ.C <==
/*68:*/
#line 132 "glue.w"

#include "ACJ.h"
const ACJ operator*(const ACJ&x,const ACJ&y)
{/*33:*/
#line 97 "ACJ.w"

double xdist= size(x);
double ydist= size(y);
double ax= absUB(x.f),ay= absUB(y.f);
AComplex r_f= x.f*y.f;
AComplex r_f0= x.f*y.f0+x.f0*y.f;
AComplex r_f1= x.f*y.f1+x.f1*y.f;
AComplex r_f2= x.f*y.f2+x.f2*y.f;
double A= (xdist+x.e)*(ydist+y.e);
double B= ax*y.e+ay*x.e;
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(A+(B+C));
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:33*/
#line 135 "glue.w"
}
const ACJ operator/(const ACJ&x,const ACJ&y)
{/*35:*/
#line 130 "ACJ.w"

double xdist= size(x);
double ydist= size(y);
double ax= absUB(x.f),ay= absLB(y.f);
double D= ay-(1+EPS)*(y.e+ydist);
if(!(D>0))return ACJ(0,0,0,0,infinity());
AComplex den= (y.f*y.f);
AComplex r_f= x.f/y.f;
AComplex r_f0= (x.f0*y.f-x.f*y.f0)/den;
AComplex r_f1= (x.f1*y.f-x.f*y.f1)/den;
AComplex r_f2= (x.f2*y.f-x.f*y.f2)/den;
double A= (ax+(xdist+x.e))/D;
double B= (ax/ay+xdist/ay)+(ydist*ax)/(ay*ay);
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(((1+3*EPS)*A-(1-3*EPS)*B)+C);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:35*/
#line 137 "glue.w"
}
const ACJ operator/(double x,const ACJ&y)
{/*36:*/
#line 151 "ACJ.w"

double ydist= size(y);
double ax= fabs(x),ay= absLB(y.f);
double D= ay-(1+EPS)*(y.e+ydist);
if(!(D>0))return ACJ(0,0,0,0,infinity());
AComplex den= (y.f*y.f);
AComplex r_f= x/y.f;
AComplex r_f0= (-x*y.f0)/den;
AComplex r_f1= (-x*y.f1)/den;
AComplex r_f2= (-x*y.f2)/den;
double B= ax/ay+(ydist*ax)/(ay*ay);
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(((1+2*EPS)*(ax/D)-(1-3*EPS)*B)+C);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:36*/
#line 139 "glue.w"
}
const ACJ sqrt(const ACJ&x)
{/*38:*/
#line 185 "ACJ.w"

double xdist= size(x);
double ax= absUB(x.f);
double D= ax-(1+EPS)*(xdist+x.e);
if(!(D>0)){
return ACJ(0,0,0,0,(1+2*EPS)*sqrt(ax+(xdist+x.e)));
}else{
AComplex r_f= sqrt(x.f);
AComplex t= r_f+r_f;
AComplex r_f0= AComplex(x.f0.re,x.f0.im,0)/t;
AComplex r_f1= AComplex(x.f1.re,x.f1.im,0)/t;
AComplex r_f2= AComplex(x.f2.re,x.f2.im,0)/t;
double r_error= (1+3*EPS)*(
((1+EPS)*sqrt(ax)
-(1-3*EPS)*(xdist/(2*sqrt(ax))+sqrt(D)))
+((r_f.e+r_f0.e)+(r_f1.e+r_f2.e))
);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);
}

/*:38*/
#line 141 "glue.w"
}

/*:68*/


==> verification/fudging/ACJ.h <==
/*66:*/
#line 85 "glue.w"

#ifndef _ACJ_h_
#define _ACJ_h_
#include "Complex.h"
#include <assert.h>
#include <stdio.h>
#include "roundoff.h"
/*27:*/
#line 21 "ACJ.w"

struct ACJ{
ACJ(const XComplex&ff,const XComplex&ff0= 0,
const XComplex&ff1= 0,const XComplex&ff2= 0,double err= 0)
:f(ff),f0(ff0),f1(ff1),f2(ff2),e(err),
size((1+2*EPS)*(absUB(ff0)+(absUB(ff1)+absUB(ff2))))
{}

XComplex f;
XComplex f0;
XComplex f1;
XComplex f2;
double e;

double size;
};

/*:27*/
#line 92 "glue.w"

inline const ACJ operator-(const ACJ&x);
inline const ACJ operator+(const ACJ&x,const ACJ&y);
inline const ACJ operator-(const ACJ&x,const ACJ&y);
inline const ACJ operator+(const ACJ&x,double y);
inline const ACJ operator-(const ACJ&x,const ACJ&y);
inline const ACJ operator*(const ACJ&x,double y);
inline const ACJ operator/(const ACJ&x,double y);
inline const double absUB(const ACJ&x);
inline const double absLB(const ACJ&x);
inline const double size(const ACJ&x);
const ACJ operator*(const ACJ&x,const ACJ&y);
const ACJ operator/(const ACJ&x,const ACJ&y);
const ACJ operator/(double x,const ACJ&y);
const ACJ sqrt(const ACJ&x);
#include "ACJ.inline"
#endif

/*:66*/


==> verification/fudging/Codes.C <==
/*72:*/
#line 191 "glue.w"

#include "Codes.h"
#include "SL2ACJ.h"
#include "roundoff.h"
#include <stdio.h>

/*11:*/
#line 6 "Codes.w"

int inequalityHolds(const char*code,const char*where,int depth)
{
double pos[6],size[6],scale[6];
double min_d;
ACJ max_angle(0,0,0,0,0);
if(!covers_hole(where,depth,&min_d,&max_angle)){
return(1);
}
/*12:*/
#line 58 "Codes.w"

for(int i= 0;i<6;i++){
pos[i]= 0;
size[i]= 4;
scale[i]= pow(2,(5-i)/6.0);
}
for(int d= 0;d<depth;d++){
size[d%6]/= 2;
if(where[d]=='0'){
pos[d%6]-= size[d%6];
}else if(where[d]=='1'){
pos[d%6]+= size[d%6];
}else{
assert(0);
}
}
for(i= 0;i<6;i++){
pos[i]*= scale[i];
size[i]= (1+2*EPS)*(size[i]*scale[i]+HALFEPS*fabs(pos[i]));
}

/*:12*/
#line 15 "Codes.w"

ACJ along((XComplex(pos[0],pos[3])),XComplex(size[0],size[3]),0,0,0);
ACJ ortho((XComplex(pos[1],pos[4])),0,XComplex(size[1],size[4]),0,0);
ACJ whirle((XComplex(pos[2],pos[5])),0,0,XComplex(size[2],size[5]),0);
switch(code[0]){
case's':
return absUB(along)<1.10274;
case'l':
return absLB(along)>3.63201;
case'n':
return absUB(ortho)<min_d;
case'f':
ACJ angle= horizon(ortho);
return larger_angle(max_angle,angle);
case'W':
return absUB(whirle)<1;
case'w':
double wh= absLB(whirle);
return(1-EPS)*wh*wh>absUB(along);
default:
{
SL2ACJ g(evaluateWord(code+1,along,ortho,whirle));
ACJ l= length(g);
switch(code[0]){
case'O':
assert(0);return(0);
case'L':
return notIdentity(g)
&&absUB(l/along)<1
&&absLB(l*along)>1;
case'2':
return wordImpliesCommuting(code+1)
&&absUB(l/along)<1
&&absLB(l*along)>1;
default:
assert(0);return(0);
}
}
}
}

/*:11*/
#line 197 "glue.w"


/*13:*/
#line 79 "Codes.w"

SL2ACJ evaluateWord(const char*word,const ACJ&along,const ACJ&ortho,const ACJ&whirle)
{
ACJ one(1),zero(0);
SL2ACJ f(shortGenerator(along));
SL2ACJ w(closeGenerator(ortho,whirle));
SL2ACJ F(inverse(f));
SL2ACJ W(inverse(w));
SL2ACJ g(one,zero,zero,one);
int i;
for(i= 1;word[i]!=')';i++){
switch(word[i]){
case'w':g= g*w;break;
case'W':g= g*W;break;
case'f':g= g*f;break;
case'F':g= g*F;break;
default:assert(0);
}
}
return g;
}

/*:13*/
#line 199 "glue.w"


/*14:*/
#line 104 "Codes.w"

int wordImpliesCommuting(const char*word)
{
for(word++;word[0]!=')'&&word[1]!=')';word++){
if((word[0]=='f'&&word[1]=='f')
||(word[0]=='F'&&word[1]=='F')
||(word[0]=='w'&&word[1]=='w')
||(word[0]=='W'&&word[1]=='W')
||(word[0]=='f'&&word[1]=='w')
||(word[0]=='f'&&word[1]=='W')
||(word[0]=='F'&&word[1]=='w')
||(word[0]=='F'&&word[1]=='W'));
else return 0;
}
return 1;
}


/*:14*/
#line 201 "glue.w"


/*15:*/
#line 132 "Codes.w"


ACJ quarter(XComplex(0,1),0,0,0,0);
ACJ third(XComplex(-0.5,sqrt(0.75)),0,0,0,EPS);
ACJ vol3(XComplex(-0.3933,0.91942),0,0,0,1.415*EPS);

struct hole{
char*where;
double min_d;
ACJ max_angle;
}holes[]= {
{"0010001100011101100111010001101111101000101100001000111011010011010010001\
10101011000000100000",1,third},
{"0010001101010100101010101100011001011101111000011010101111001000000100011\
11100",1,third},
{"1110000000010001100110111011010110001111010111100011001111111001101100000\
000100010100010",1,third},
{"1110000000010001100110010011111010100111101101101111011000111111101101101\
0000111101",1,third},
{"1110000000010001100110010011111010101111100101100111010000110111100101100\
0000101101",1,third},
{"0010001101111100011010010101010110010110110101111011011000011011010001110\
100011101011001011101110111110100",1,vol3},
{"0010011101101100001010000101000110000110100101101011001000001011000001100\
100001101001001001101100111100100",1,vol3},
{"0010001100011101110011110001011111111011111001110011110000011110111101111",
1,third},
{"0010011100001101100011100001001111101011101001100011100000001110101101101",
1,third},
{"1110000000010001111111111101010011110111110101111111111100010010110001110",
1,third},
{"1110010000000001101111101101000011100111100101101111101100000010100001100",
1,third},
{0,0,0}
};

void compute_min_d(hole&h){
double pos[6],size[6],scale[6];
char*where= h.where;
int depth= strlen(where);
/*12:*/
#line 58 "Codes.w"

for(int i= 0;i<6;i++){
pos[i]= 0;
size[i]= 4;
scale[i]= pow(2,(5-i)/6.0);
}
for(int d= 0;d<depth;d++){
size[d%6]/= 2;
if(where[d]=='0'){
pos[d%6]-= size[d%6];
}else if(where[d]=='1'){
pos[d%6]+= size[d%6];
}else{
assert(0);
}
}
for(i= 0;i<6;i++){
pos[i]*= scale[i];
size[i]= (1+2*EPS)*(size[i]*scale[i]+HALFEPS*fabs(pos[i]));
}

/*:12*/
#line 172 "Codes.w"

ACJ ortho((XComplex(pos[1],pos[4])),0,XComplex(size[1],size[4]),0,0);
h.min_d= absLB(ortho);
}

int covers_hole(const char*where,int depth,double*min_d,ACJ*max_angle)
{
int i,j;
*min_d= 4;
*max_angle= quarter;
for(i= 0;holes[i].where;i++){
if(holes[i].min_d==1)compute_min_d(holes[i]);
if(holes[i].max_angle.f.re==vol3.f.re&&!strcmp(where,holes[i].where))
return(0);
int max_j= strlen(holes[i].where);
if(max_j>depth)max_j= depth;
for(j= 0;j<max_j&&j<depth;j+= 3)
if(where[j]!=holes[i].where[j])break;
if(j>=max_j){
if(holes[i].min_d<*min_d)*min_d= holes[i].min_d;
if(larger_angle(holes[i].max_angle,*max_angle))*max_angle= holes[i].max_angle;
}
}
return*min_d<=3;
}

/*:15*/
#line 203 "glue.w"

/*16:*/
#line 204 "Codes.w"

ACJ horizon(ACJ&ortho)
{
if(ortho.f.re<0)ortho= -ortho;
ACJ r= ortho*(ortho-6)+1;
ACJ d= (ortho*(-4)+4)*sqrt(-ortho);
AComplex x= r.f/d.f;
ACJ h(0,0,0,0,0);
if(x.z.re>0){
h= (r+d)/((ortho+1)*(ortho+1));
}else{
h= (r-d)/((ortho+1)*(ortho+1));
}
if(ortho.f.re<(1+EPS)*(size(ortho)+ortho.e))
h= ACJ(h.f,0,0,0,(1+EPS)*(size(h)+h.e));
return h;
}

/*:16*/
#line 204 "glue.w"

/*17:*/
#line 224 "Codes.w"

int larger_angle(ACJ&x,ACJ&y)
{
ACJ xy(0,0,0,0,0);
if(x.f.im>(1+EPS)*(size(x)+x.e)){
if(y.f.im>(1+EPS)*(size(y)+y.e))
xy= x/y;
if(-y.f.im>(1+EPS)*(size(y)+y.e))
xy= x*y;
}
if(-x.f.im>(1+EPS)*(size(x)+x.e)){
if(y.f.im>(1+EPS)*(size(y)+y.e))
xy= -x*y;
if(-y.f.im>(1+EPS)*(size(y)+y.e))
xy= -x/y;
}
return xy.f.im>(1+EPS)*(size(xy)+xy.e);
}
#line 1 "SL2ACJ.w"
/*:17*/
#line 205 "glue.w"


/*:72*/


==> verification/fudging/Codes.h <==
/*71:*/
#line 178 "glue.w"

#ifndef _Codes_h_
#define Codes_h_
#include "roundoff.h"
#include "SL2ACJ.h"
int inequalityHolds(const char*code,const char*where,int depth);
SL2ACJ evaluateWord(const char*word,const ACJ&along,const ACJ&ortho,const ACJ&whirle);
int wordImpliesCommuting(const char*word);
int covers_hole(const char*where,int depth,double*min_d,ACJ*max_angle);
ACJ horizon(ACJ&ortho);
int larger_angle(ACJ&x,ACJ&y);
#endif

/*:71*/


==> verification/fudging/Complex.C <==
/*65:*/
#line 71 "glue.w"

#include "Complex.h"
AComplex operator/(const AComplex&x,const AComplex&y)
{/*57:*/
#line 150 "Complex.w"

double nrm= y.z.re*y.z.re+y.z.im*y.z.im;
double xryr= x.z.re*y.z.re;
double xiyi= x.z.im*y.z.im;
double xiyr= x.z.im*y.z.re;
double xryi= x.z.re*y.z.im;
assert(y.e*y.e<(10000*EPS*EPS)*nrm);
double A= (fabs(xryr)+fabs(xiyi))+(fabs(xiyr)+fabs(xryi));
double B= x.e*(fabs(y.z.re)+fabs(y.z.im))
+y.e*(fabs(x.z.re)+fabs(x.z.im));
double e= (1+4*EPS)*(((5*HALFEPS)*A+(1+103*EPS)*B)/nrm);
return AComplex((xryr+xiyi)/nrm,(xiyr-xryi)/nrm,e);

/*:57*/
#line 74 "glue.w"
}

AComplex operator/(const XComplex&x,const XComplex&y)
{/*56:*/
#line 135 "Complex.w"

double nrm= y.re*y.re+y.im*y.im;
double xryr= x.re*y.re;
double xiyi= x.im*y.im;
double xiyr= x.im*y.re;
double xryi= x.re*y.im;
double re= (xryr+xiyi)/nrm;
double im= (xiyr-xryi)/nrm;
double A= ((fabs(xryr)+fabs(xiyi))+(fabs(xiyr)+fabs(xryi)))/nrm;
double e= (5*HALFEPS)*((1+3*EPS)*A);
return AComplex(re,im,e);

/*:56*/
#line 77 "glue.w"
}

AComplex operator/(double x,const XComplex&y)
{/*55:*/
#line 124 "Complex.w"

double nrm= y.re*y.re+y.im*y.im;
double re= (x*y.re)/nrm;
double im= -(x*y.im)/nrm;
double e= (2*EPS)*((1+2*EPS)*(fabs(re)+fabs(im)));
return AComplex(re,im,e);

/*:55*/
#line 80 "glue.w"
}

AComplex sqrt(const XComplex&x)
{/*58:*/
#line 166 "Complex.w"

double s= sqrt((fabs(x.re)+hypot(x.re,x.im))*0.5);
double d= (x.im/s)*0.5;
double e= EPS*((1+4*EPS)*(1.25*s+1.75*fabs(d)));
if(x.re>0.0)
return AComplex(s,d,e);
else
return AComplex(d,s,e);

/*:58*/
#line 83 "glue.w"
}

/*:65*/


==> verification/fudging/Complex.h <==
/*63:*/
#line 19 "glue.w"

#ifndef _Complex_h_
#define _Complex_h_
#include <assert.h>
#include "roundoff.h"
/*43:*/
#line 11 "Complex.w"

struct XComplex{
double re;
double im;
XComplex(double r= 0,double i= 0):re(r),im(i){}
};

/*:43*/
#line 24 "glue.w"

/*44:*/
#line 21 "Complex.w"

struct AComplex{
XComplex z;
double e;
AComplex(double r,double i,double err):z(r,i),e(err){}
};

/*:44*/
#line 25 "glue.w"

inline const XComplex operator-(const XComplex&x);
inline const AComplex operator+(const AComplex&x,const AComplex&y);
inline const AComplex operator+(const XComplex&x,const XComplex&y);
inline const AComplex operator+(const XComplex&x,double y);
inline const AComplex operator-(const AComplex&x,const AComplex&y);
inline const AComplex operator-(const XComplex&x,const XComplex&y);
inline const AComplex operator-(const XComplex&x,double y);
inline const AComplex operator*(const XComplex&x,const XComplex&y);
inline const AComplex operator*(const XComplex&x,double y);
inline const AComplex operator/(const XComplex&x,double y);
inline const double absLB(const XComplex&x);
inline const double absUB(const XComplex&x);
AComplex operator/(const AComplex&x,const AComplex&y);
AComplex operator/(const XComplex&x,const XComplex&y);
AComplex operator/(double x,const XComplex&y);
AComplex sqrt(const XComplex&x);
#include "Complex.inline"
#endif

/*:63*/


==> verification/fudging/SL2ACJ.C <==
/*70:*/
#line 158 "glue.w"

#include "SL2ACJ.h"
const SL2ACJ operator*(const SL2ACJ&x,const SL2ACJ&y)
{/*19:*/
#line 22 "SL2ACJ.w"

return SL2ACJ(
x.a*y.a+x.b*y.c,x.a*y.b+x.b*y.d,
x.c*y.a+x.d*y.c,x.c*y.b+x.d*y.d
);

/*:19*/
#line 161 "glue.w"
}
const SL2ACJ inverse(const SL2ACJ&x)
{/*20:*/
#line 32 "SL2ACJ.w"

return SL2ACJ(x.d,-x.b,-x.c,x.a);

/*:20*/
#line 163 "glue.w"
}
const ACJ orthodist(const SL2ACJ&x)
{/*21:*/
#line 39 "SL2ACJ.w"

ACJ t= x.a*x.d+x.b*x.c;
ACJ r= ACJ(sqrt(t*t-1));
ACJ r1= t+r;
if(r1.f.re*r1.f.re+r1.f.im*r1.f.im>=1)
return t+r;
else
return t-r;

/*:21*/
#line 165 "glue.w"
}
const ACJ length(const SL2ACJ&x)
{/*22:*/
#line 52 "SL2ACJ.w"

ACJ t= (x.a+x.d)*0.5;
ACJ r= ACJ(sqrt(t*t-1));
ACJ r1= t+r;
if(r1.f.re*r1.f.re+r1.f.im*r1.f.im>=1)
return(t+r)*(t+r);
else
return(t-r)*(t-r);

/*:22*/
#line 167 "glue.w"
}
const int notIdentity(const SL2ACJ&x)
{/*23:*/
#line 65 "SL2ACJ.w"

return absLB(x.b)>0
||absLB(x.c)>0
||(absLB(x.a-1)>0&&absLB(x.a+1)>0)
||(absLB(x.d-1)>0&&absLB(x.d+1)>0);

/*:23*/
#line 169 "glue.w"
}
const int notFPower(const SL2ACJ&x)
{/*24:*/
#line 77 "SL2ACJ.w"

return absLB(x.b)>0||absLB(x.c)>0;

/*:24*/
#line 171 "glue.w"
}
const SL2ACJ shortGenerator(const ACJ&z)
{/*25:*/
#line 84 "SL2ACJ.w"

ACJ sz= sqrt(z);
ACJ zero(0);
return SL2ACJ(sz,zero,zero,1/sz);


/*:25*/
#line 173 "glue.w"
}
const SL2ACJ closeGenerator(const ACJ&x,const ACJ&z)
{/*26:*/
#line 94 "SL2ACJ.w"

ACJ sx= sqrt(x),sz= sqrt(z);
ACJ sh= (sx-1/sx)*0.5;
ACJ ch= (sx+1/sx)*0.5;
return SL2ACJ(ch*sz,sh/sz,sh*sz,ch/sz);

#line 1 "ACJ.w"
/*:26*/
#line 175 "glue.w"
}


/*:70*/


==> verification/fudging/SL2ACJ.h <==
/*69:*/
#line 143 "glue.w"

#ifndef _SL2ACJ_h_
#define _SL2ACJ_h_
#include "ACJ.h"
/*18:*/
#line 10 "SL2ACJ.w"

struct SL2ACJ{
SL2ACJ():a(1),b(0),c(0),d(1){}
SL2ACJ(const ACJ&aa,const ACJ&bb,const ACJ&cc,const ACJ&dd)
:a(aa),b(bb),c(cc),d(dd){}
ACJ a,b,c,d;
};

/*:18*/
#line 147 "glue.w"

const SL2ACJ operator*(const SL2ACJ&x,const SL2ACJ&y);
const SL2ACJ inverse(const SL2ACJ&x);
const ACJ orthodist(const SL2ACJ&x);
const ACJ length(const SL2ACJ&x);
const int notIdentity(const SL2ACJ&x);
const int notFPower(const SL2ACJ&x);
const SL2ACJ shortGenerator(const ACJ&z);
const SL2ACJ closeGenerator(const ACJ&x,const ACJ&x);
#endif

/*:69*/


==> verification/fudging/fudging.C <==
/*73:*/
#line 207 "glue.w"


#include "Codes.h"
#include <stdio.h>
#include "roundoff.h"

/*7:*/
#line 258 "verify.w"

const int MAXDEPTH= 200;

#line 1 "roundoff.w"
/*:7*/
#line 213 "glue.w"

/*5:*/
#line 194 "verify.w"

const char*inequalityFor(int code)
{
const int max_n_inequalities= 13200;
const int max_inequalities_size= 300000;
static int n_inequalities= 0;
static char inequalities[max_inequalities_size];
static char*inequalityIndex[max_n_inequalities];
if(n_inequalities==0){
FILE*fp= fopen("conditionlist","r");
if(fp==NULL){
fprintf(stderr,"can't open conditionlist\n");
exit(1);
}
int n_read= fread(inequalities,1,max_inequalities_size,fp);
char*ip= inequalities;
n_inequalities= 1;
inequalityIndex[n_inequalities++]= inequalities;
while(n_inequalities<max_n_inequalities&&ip<inequalities+n_read-1){
if(*ip=='\n')
inequalityIndex[n_inequalities++]= ip+1;
ip++;
}
fclose(fp);
}
if(code<1||code>=n_inequalities){
fprintf(stderr,"code %d out of range [1,%d] in inequalityFor\n",
code,n_inequalities);
exit(1);
}
return inequalityIndex[code];
}

/*:5*/
#line 214 "glue.w"

/*4:*/
#line 159 "verify.w"

#line 160 "verify.w"
void verify(char*where,int depth,int autocode)
{
int code;
if(depth>=MAXDEPTH){
where[depth]= '\0';
fprintf(stderr,"verify: fatal error at %s\n",where);
exit(1);
}
if(autocode==0){
scanf("%d",&code);
}else{
code= autocode;
}
where[depth]= '\0';
if(code<0){
printf("%s ",where);
}else if(code!=0&&inequalityHolds(inequalityFor(code),where,depth)){

}else{
where[depth]= '0';
verify(where,depth+1,code);
where[depth]= '1';
verify(where,depth+1,code);
}
}

/*:4*/
#line 215 "glue.w"

/*6:*/
#line 228 "verify.w"

main(int argc,char**argv)
{
if(argc!=2){
fprintf(stderr,"Usage: %s position < data\n",argv[0]);
exit(1);
}
char where[MAXDEPTH];
int depth;
for(depth= 0;argv[1][depth]!='\0';depth++){
if(argv[1][depth]!='0'&&argv[1][depth]!='1'){
fprintf(stderr,"bad position %s\n",argv[1]);
exit(1);
}
where[depth]= argv[1][depth];
}
where[depth]= '\0';

printf("verified fudging %s - { ",where);
initialize_roundoff();
verify(where,depth,0);
if(!roundoff_ok()){
printf(". underflow may have occurred\n");
exit(1);
}

printf("}.\n");
exit(0);
}

/*:6*/
#line 216 "glue.w"
/*:73*/


==> verification/fudging/roundoff.c <==
/*62:*/
#line 15 "glue.w"

#include "roundoff.h"
/*10:*/
#line 62 "roundoff.w"

#ifndef __sparc__
inline double infinity(){return 1.0/0.0;}
#endif

#ifdef sgi
#include <sys/fpu.h>

void initialize_roundoff(){
union fpc_csr csr;
csr.fc_word= get_fpc_csr();
csr.fc_struct.en_underflow= 1;
set_fpc_csr(csr.fc_word);
}
#else
#ifdef __sparc__
#include <floatingpoint.h>
void initialize_roundoff(){
ieee_handler("set","underflow",SIGFPE_ABORT);
}
#else 
void initialize_roundoff(){
}
#endif 
#endif 


#if defined(sgi) || defined(__sparc__)
int roundoff_ok(){
return 1;
}
#else 
#if defined(AIX)
int roundoff_ok(){
return fp_underflow()==0;
}
#else 
int roundoff_ok(){
return 0;
}
#endif 
#endif 

#line 1 "Codes.w"
/*:10*/
#line 17 "glue.w"


/*:62*/


==> verification/fudging/roundoff.h <==
/*61:*/
#line 6 "glue.w"

#ifndef _roundoff_h_
#define _roundoff_h_
#include <float.h>
#include <math.h>
/*8:*/
#line 40 "roundoff.w"

#define EPS DBL_EPSILON
#define HALFEPS (EPS/2)

/*:8*/
#line 11 "glue.w"

/*9:*/
#line 48 "roundoff.w"

#ifdef __GNUG__
inline double fabs(double x){return x<0?-x:x;}
extern"C"{
#endif 
void initialize_roundoff();
int roundoff_ok();
#ifndef __sparc__
extern double infinity();
#endif 
#ifdef __GNUG__
}
#endif 

/*:9*/
#line 12 "glue.w"

#endif

/*:61*/


==> verification/quasi-relator/ACJ.C <==
/*65:*/
#line 132 "glue.w"

#include "ACJ.h"
const ACJ operator*(const ACJ&x,const ACJ&y)
{/*30:*/
#line 97 "ACJ.w"

double xdist= size(x);
double ydist= size(y);
double ax= absUB(x.f),ay= absUB(y.f);
AComplex r_f= x.f*y.f;
AComplex r_f0= x.f*y.f0+x.f0*y.f;
AComplex r_f1= x.f*y.f1+x.f1*y.f;
AComplex r_f2= x.f*y.f2+x.f2*y.f;
double A= (xdist+x.e)*(ydist+y.e);
double B= ax*y.e+ay*x.e;
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(A+(B+C));
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:30*/
#line 135 "glue.w"
}
const ACJ operator/(const ACJ&x,const ACJ&y)
{/*32:*/
#line 130 "ACJ.w"

double xdist= size(x);
double ydist= size(y);
double ax= absUB(x.f),ay= absLB(y.f);
double D= ay-(1+EPS)*(y.e+ydist);
if(!(D>0))return ACJ(0,0,0,0,infinity());
AComplex den= (y.f*y.f);
AComplex r_f= x.f/y.f;
AComplex r_f0= (x.f0*y.f-x.f*y.f0)/den;
AComplex r_f1= (x.f1*y.f-x.f*y.f1)/den;
AComplex r_f2= (x.f2*y.f-x.f*y.f2)/den;
double A= (ax+(xdist+x.e))/D;
double B= (ax/ay+xdist/ay)+(ydist*ax)/(ay*ay);
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(((1+3*EPS)*A-(1-3*EPS)*B)+C);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:32*/
#line 137 "glue.w"
}
const ACJ operator/(double x,const ACJ&y)
{/*33:*/
#line 151 "ACJ.w"

double ydist= size(y);
double ax= fabs(x),ay= absLB(y.f);
double D= ay-(1+EPS)*(y.e+ydist);
if(!(D>0))return ACJ(0,0,0,0,infinity());
AComplex den= (y.f*y.f);
AComplex r_f= x/y.f;
AComplex r_f0= (-x*y.f0)/den;
AComplex r_f1= (-x*y.f1)/den;
AComplex r_f2= (-x*y.f2)/den;
double B= ax/ay+(ydist*ax)/(ay*ay);
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(((1+2*EPS)*(ax/D)-(1-3*EPS)*B)+C);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:33*/
#line 139 "glue.w"
}
const ACJ sqrt(const ACJ&x)
{/*35:*/
#line 185 "ACJ.w"

double xdist= size(x);
double ax= absUB(x.f);
double D= ax-(1+EPS)*(xdist+x.e);
if(!(D>0)){
return ACJ(0,0,0,0,(1+2*EPS)*sqrt(ax+(xdist+x.e)));
}else{
AComplex r_f= sqrt(x.f);
AComplex t= r_f+r_f;
AComplex r_f0= AComplex(x.f0.re,x.f0.im,0)/t;
AComplex r_f1= AComplex(x.f1.re,x.f1.im,0)/t;
AComplex r_f2= AComplex(x.f2.re,x.f2.im,0)/t;
double r_error= (1+3*EPS)*(
((1+EPS)*sqrt(ax)
-(1-3*EPS)*(xdist/(2*sqrt(ax))+sqrt(D)))
+((r_f.e+r_f0.e)+(r_f1.e+r_f2.e))
);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);
}

/*:35*/
#line 141 "glue.w"
}

/*:65*/


==> verification/quasi-relator/ACJ.h <==
/*63:*/
#line 85 "glue.w"

#ifndef _ACJ_h_
#define _ACJ_h_
#include "Complex.h"
#include <assert.h>
#include <stdio.h>
#include "roundoff.h"
/*24:*/
#line 21 "ACJ.w"

struct ACJ{
ACJ(const XComplex&ff,const XComplex&ff0= 0,
const XComplex&ff1= 0,const XComplex&ff2= 0,double err= 0)
:f(ff),f0(ff0),f1(ff1),f2(ff2),e(err),
size((1+2*EPS)*(absUB(ff0)+(absUB(ff1)+absUB(ff2))))
{}

XComplex f;
XComplex f0;
XComplex f1;
XComplex f2;
double e;

double size;
};

/*:24*/
#line 92 "glue.w"

inline const ACJ operator-(const ACJ&x);
inline const ACJ operator+(const ACJ&x,const ACJ&y);
inline const ACJ operator-(const ACJ&x,const ACJ&y);
inline const ACJ operator+(const ACJ&x,double y);
inline const ACJ operator-(const ACJ&x,const ACJ&y);
inline const ACJ operator*(const ACJ&x,double y);
inline const ACJ operator/(const ACJ&x,double y);
inline const double absUB(const ACJ&x);
inline const double absLB(const ACJ&x);
inline const double size(const ACJ&x);
const ACJ operator*(const ACJ&x,const ACJ&y);
const ACJ operator/(const ACJ&x,const ACJ&y);
const ACJ operator/(double x,const ACJ&y);
const ACJ sqrt(const ACJ&x);
#include "ACJ.inline"
#endif

/*:63*/


==> verification/quasi-relator/Codes.C <==
/*69:*/
#line 188 "glue.w"

#include "Codes.h"
#include "SL2ACJ.h"
#include "roundoff.h"
#include <stdio.h>

/*11:*/
#line 6 "Codes.w"

int inequalityHolds(const char*code,const char*where,int depth)
{
double pos[6],size[6],scale[6];
/*12:*/
#line 64 "Codes.w"

for(int i= 0;i<6;i++){
pos[i]= 0;
size[i]= 4;
scale[i]= pow(2,(5-i)/6.0);
}
for(int d= 0;d<depth;d++){
size[d%6]/= 2;
if(where[d]=='0'){
pos[d%6]-= size[d%6];
}else if(where[d]=='1'){
pos[d%6]+= size[d%6];
}else{
assert(0);
}
}
for(i= 0;i<6;i++){
pos[i]*= scale[i];
size[i]= (1+2*EPS)*(size[i]*scale[i]+HALFEPS*fabs(pos[i]));
}

/*:12*/
#line 10 "Codes.w"

ACJ along((XComplex(pos[0],pos[3])),XComplex(size[0],size[3]),0,0,0);
ACJ ortho((XComplex(pos[1],pos[4])),0,XComplex(size[1],size[4]),0,0);
ACJ whirle((XComplex(pos[2],pos[5])),0,0,XComplex(size[2],size[5]),0);
switch(code[0]){
case's':
return absUB(along)<1.10274;
case'l':
return absLB(along)>3.63201;
case'n':
return absUB(ortho)<1;
case'f':
return absLB(ortho)>3;
case'W':
return absUB(whirle)<1;
case'w':
double wh= absLB(whirle);
return(1-EPS)*wh*wh>absUB(along);
default:
{
SL2ACJ g(evaluateWord(code+1,along,ortho,whirle));
ACJ l= length(g);
switch(code[0]){
case'O':
ACJ o= orthodist(g);
return absUB(o/ortho)<1
&&absLB(o*ortho)>1
&&notFPower(g);
case'L':
return notIdentity(g)
&&absUB(l/along)<1
&&absLB(l*along)>1;
case'2':
return wordImpliesCommuting(code+1)
&&absUB(l/along)<1
&&absLB(l*along)>1;
case'3':
printf("absUB(l/along) = %f, absLB(l*along) = %f.  ",absUB(l/along),absLB(l*along));
if(absUB(l/along)<1&&absLB(l*along)>1){
printf("A quasi-relator.\n");
return(1);
}else{
printf("Not a quasi-relator.\n");
return(0);
}
default:
assert(0);return(0);
}
}
}
}

/*:11*/
#line 194 "glue.w"


/*13:*/
#line 85 "Codes.w"

SL2ACJ evaluateWord(const char*word,const ACJ&along,const ACJ&ortho,const ACJ&whirle)
{
ACJ one(1),zero(0);
SL2ACJ f(shortGenerator(along));
SL2ACJ w(closeGenerator(ortho,whirle));
SL2ACJ F(inverse(f));
SL2ACJ W(inverse(w));
SL2ACJ g(one,zero,zero,one);
int i;
for(i= 1;word[i]!=')';i++){
switch(word[i]){
case'w':g= g*w;break;
case'W':g= g*W;break;
case'f':g= g*f;break;
case'F':g= g*F;break;
default:assert(0);
}
}
return g;
}

/*:13*/
#line 196 "glue.w"


/*14:*/
#line 110 "Codes.w"

int wordImpliesCommuting(const char*word)
{
for(word++;word[0]!=')'&&word[1]!=')';word++){
if((word[0]=='f'&&word[1]=='f')
||(word[0]=='F'&&word[1]=='F')
||(word[0]=='w'&&word[1]=='w')
||(word[0]=='W'&&word[1]=='W')
||(word[0]=='f'&&word[1]=='w')
||(word[0]=='f'&&word[1]=='W')
||(word[0]=='F'&&word[1]=='w')
||(word[0]=='F'&&word[1]=='W'));
else return 0;
}
return 1;
}
#line 1 "SL2ACJ.w"
/*:14*/
#line 198 "glue.w"


/*:69*/


==> verification/quasi-relator/Codes.h <==
/*68:*/
#line 178 "glue.w"

#ifndef _Codes_h_
#define Codes_h_
#include "roundoff.h"
#include "SL2ACJ.h"
int inequalityHolds(const char*code,const char*where,int depth);
SL2ACJ evaluateWord(const char*word,const ACJ&along,const ACJ&ortho,const ACJ&whirle);
int wordImpliesCommuting(const char*word);
#endif

/*:68*/


==> verification/quasi-relator/Complex.C <==
/*62:*/
#line 71 "glue.w"

#include "Complex.h"
AComplex operator/(const AComplex&x,const AComplex&y)
{/*54:*/
#line 150 "Complex.w"

double nrm= y.z.re*y.z.re+y.z.im*y.z.im;
double xryr= x.z.re*y.z.re;
double xiyi= x.z.im*y.z.im;
double xiyr= x.z.im*y.z.re;
double xryi= x.z.re*y.z.im;
assert(y.e*y.e<(10000*EPS*EPS)*nrm);
double A= (fabs(xryr)+fabs(xiyi))+(fabs(xiyr)+fabs(xryi));
double B= x.e*(fabs(y.z.re)+fabs(y.z.im))
+y.e*(fabs(x.z.re)+fabs(x.z.im));
double e= (1+4*EPS)*(((5*HALFEPS)*A+(1+103*EPS)*B)/nrm);
return AComplex((xryr+xiyi)/nrm,(xiyr-xryi)/nrm,e);

/*:54*/
#line 74 "glue.w"
}

AComplex operator/(const XComplex&x,const XComplex&y)
{/*53:*/
#line 135 "Complex.w"

double nrm= y.re*y.re+y.im*y.im;
double xryr= x.re*y.re;
double xiyi= x.im*y.im;
double xiyr= x.im*y.re;
double xryi= x.re*y.im;
double re= (xryr+xiyi)/nrm;
double im= (xiyr-xryi)/nrm;
double A= ((fabs(xryr)+fabs(xiyi))+(fabs(xiyr)+fabs(xryi)))/nrm;
double e= (5*HALFEPS)*((1+3*EPS)*A);
return AComplex(re,im,e);

/*:53*/
#line 77 "glue.w"
}

AComplex operator/(double x,const XComplex&y)
{/*52:*/
#line 124 "Complex.w"

double nrm= y.re*y.re+y.im*y.im;
double re= (x*y.re)/nrm;
double im= -(x*y.im)/nrm;
double e= (2*EPS)*((1+2*EPS)*(fabs(re)+fabs(im)));
return AComplex(re,im,e);

/*:52*/
#line 80 "glue.w"
}

AComplex sqrt(const XComplex&x)
{/*55:*/
#line 166 "Complex.w"

double s= sqrt((fabs(x.re)+hypot(x.re,x.im))*0.5);
double d= (x.im/s)*0.5;
double e= EPS*((1+4*EPS)*(1.25*s+1.75*fabs(d)));
if(x.re>0.0)
return AComplex(s,d,e);
else
return AComplex(d,s,e);

/*:55*/
#line 83 "glue.w"
}

/*:62*/


==> verification/quasi-relator/Complex.h <==
/*60:*/
#line 19 "glue.w"

#ifndef _Complex_h_
#define _Complex_h_
#include <assert.h>
#include "roundoff.h"
/*40:*/
#line 11 "Complex.w"

struct XComplex{
double re;
double im;
XComplex(double r= 0,double i= 0):re(r),im(i){}
};

/*:40*/
#line 24 "glue.w"

/*41:*/
#line 21 "Complex.w"

struct AComplex{
XComplex z;
double e;
AComplex(double r,double i,double err):z(r,i),e(err){}
};

/*:41*/
#line 25 "glue.w"

inline const XComplex operator-(const XComplex&x);
inline const AComplex operator+(const AComplex&x,const AComplex&y);
inline const AComplex operator+(const XComplex&x,const XComplex&y);
inline const AComplex operator+(const XComplex&x,double y);
inline const AComplex operator-(const AComplex&x,const AComplex&y);
inline const AComplex operator-(const XComplex&x,const XComplex&y);
inline const AComplex operator-(const XComplex&x,double y);
inline const AComplex operator*(const XComplex&x,const XComplex&y);
inline const AComplex operator*(const XComplex&x,double y);
inline const AComplex operator/(const XComplex&x,double y);
inline const double absLB(const XComplex&x);
inline const double absUB(const XComplex&x);
AComplex operator/(const AComplex&x,const AComplex&y);
AComplex operator/(const XComplex&x,const XComplex&y);
AComplex operator/(double x,const XComplex&y);
AComplex sqrt(const XComplex&x);
#include "Complex.inline"
#endif

/*:60*/


==> verification/quasi-relator/SL2ACJ.C <==
/*67:*/
#line 158 "glue.w"

#include "SL2ACJ.h"
const SL2ACJ operator*(const SL2ACJ&x,const SL2ACJ&y)
{/*16:*/
#line 22 "SL2ACJ.w"

return SL2ACJ(
x.a*y.a+x.b*y.c,x.a*y.b+x.b*y.d,
x.c*y.a+x.d*y.c,x.c*y.b+x.d*y.d
);

/*:16*/
#line 161 "glue.w"
}
const SL2ACJ inverse(const SL2ACJ&x)
{/*17:*/
#line 32 "SL2ACJ.w"

return SL2ACJ(x.d,-x.b,-x.c,x.a);

/*:17*/
#line 163 "glue.w"
}
const ACJ orthodist(const SL2ACJ&x)
{/*18:*/
#line 39 "SL2ACJ.w"

ACJ t= x.a*x.d+x.b*x.c;
ACJ r= ACJ(sqrt(t*t-1));
ACJ r1= t+r;
if(r1.f.re*r1.f.re+r1.f.im*r1.f.im>=1)
return t+r;
else
return t-r;

/*:18*/
#line 165 "glue.w"
}
const ACJ length(const SL2ACJ&x)
{/*19:*/
#line 52 "SL2ACJ.w"

ACJ t= (x.a+x.d)*0.5;
ACJ r= ACJ(sqrt(t*t-1));
ACJ r1= t+r;
if(r1.f.re*r1.f.re+r1.f.im*r1.f.im>=1)
return(t+r)*(t+r);
else
return(t-r)*(t-r);

/*:19*/
#line 167 "glue.w"
}
const int notIdentity(const SL2ACJ&x)
{/*20:*/
#line 65 "SL2ACJ.w"

return absLB(x.b)>0
||absLB(x.c)>0
||(absLB(x.a-1)>0&&absLB(x.a+1)>0)
||(absLB(x.d-1)>0&&absLB(x.d+1)>0);

/*:20*/
#line 169 "glue.w"
}
const int notFPower(const SL2ACJ&x)
{/*21:*/
#line 77 "SL2ACJ.w"

return absLB(x.b)>0||absLB(x.c)>0;

/*:21*/
#line 171 "glue.w"
}
const SL2ACJ shortGenerator(const ACJ&z)
{/*22:*/
#line 84 "SL2ACJ.w"

ACJ sz= sqrt(z);
ACJ zero(0);
return SL2ACJ(sz,zero,zero,1/sz);


/*:22*/
#line 173 "glue.w"
}
const SL2ACJ closeGenerator(const ACJ&x,const ACJ&z)
{/*23:*/
#line 94 "SL2ACJ.w"

ACJ sx= sqrt(x),sz= sqrt(z);
ACJ sh= (sx-1/sx)*0.5;
ACJ ch= (sx+1/sx)*0.5;
return SL2ACJ(ch*sz,sh/sz,sh*sz,ch/sz);

#line 1 "ACJ.w"
/*:23*/
#line 175 "glue.w"
}


/*:67*/


==> verification/quasi-relator/SL2ACJ.h <==
/*66:*/
#line 143 "glue.w"

#ifndef _SL2ACJ_h_
#define _SL2ACJ_h_
#include "ACJ.h"
/*15:*/
#line 10 "SL2ACJ.w"

struct SL2ACJ{
SL2ACJ():a(1),b(0),c(0),d(1){}
SL2ACJ(const ACJ&aa,const ACJ&bb,const ACJ&cc,const ACJ&dd)
:a(aa),b(bb),c(cc),d(dd){}
ACJ a,b,c,d;
};

/*:15*/
#line 147 "glue.w"

const SL2ACJ operator*(const SL2ACJ&x,const SL2ACJ&y);
const SL2ACJ inverse(const SL2ACJ&x);
const ACJ orthodist(const SL2ACJ&x);
const ACJ length(const SL2ACJ&x);
const int notIdentity(const SL2ACJ&x);
const int notFPower(const SL2ACJ&x);
const SL2ACJ shortGenerator(const ACJ&z);
const SL2ACJ closeGenerator(const ACJ&x,const ACJ&x);
#endif

/*:66*/


==> verification/quasi-relator/roundoff.h <==
/*58:*/
#line 6 "glue.w"

#ifndef _roundoff_h_
#define _roundoff_h_
#include <float.h>
#include <math.h>
/*8:*/
#line 40 "roundoff.w"

#define EPS DBL_EPSILON
#define HALFEPS (EPS/2)

/*:8*/
#line 11 "glue.w"

/*9:*/
#line 48 "roundoff.w"

#ifdef __GNUG__
inline double fabs(double x){return x<0?-x:x;}
extern"C"{
#endif 
void initialize_roundoff();
int roundoff_ok();
#ifndef __sparc__
extern double infinity();
#endif 
#ifdef __GNUG__
}
#endif 

/*:9*/
#line 12 "glue.w"

#endif

/*:58*/


==> verification/quasi-relator/verify.C <==
/*70:*/
#line 200 "glue.w"


#include "Codes.h"
#include <stdio.h>
#include "roundoff.h"

/*7:*/
#line 255 "verify.w"

const int MAXDEPTH= 200;

#line 1 "roundoff.w"
/*:7*/
#line 206 "glue.w"

/*5:*/
#line 194 "verify.w"

const char*inequalityFor(int code)
{
const int max_n_inequalities= 13200;
const int max_inequalities_size= 300000;
static int n_inequalities= 0;
static char inequalities[max_inequalities_size];
static char*inequalityIndex[max_n_inequalities];
if(n_inequalities==0){
FILE*fp= fopen("conditionlist","r");
if(fp==NULL){
fprintf(stderr,"can't open conditionlist\n");
exit(1);
}
int n_read= fread(inequalities,1,max_inequalities_size,fp);
char*ip= inequalities;
n_inequalities= 1;
inequalityIndex[n_inequalities++]= inequalities;
while(n_inequalities<max_n_inequalities&&ip<inequalities+n_read-1){
if(*ip=='\n')
inequalityIndex[n_inequalities++]= ip+1;
ip++;
}
fclose(fp);
}
if(code<1||code>=n_inequalities){
fprintf(stderr,"code %d out of range [1,%d] in inequalityFor\n",
code,n_inequalities);
exit(1);
}
return inequalityIndex[code];
}

/*:5*/
#line 207 "glue.w"

/*4:*/
#line 159 "verify.w"

#line 160 "verify.w"
void verify(char*where,int depth,int autocode)
{
int code;
if(depth>=MAXDEPTH){
where[depth]= '\0';
fprintf(stderr,"verify: fatal error at %s\n",where);
exit(1);
}
if(autocode==0){
scanf("%d",&code);
}else{
code= autocode;
}
if(code<0){
where[depth]= '\0';
printf("%s ",where);
}else if(code!=0&&inequalityHolds(inequalityFor(code),where,depth)){

}else{
where[depth]= '0';
verify(where,depth+1,code);
where[depth]= '1';
verify(where,depth+1,code);
}
}

/*:4*/
#line 208 "glue.w"

/*6:*/
#line 228 "verify.w"

main(int argc,char**argv)
{
if(argc!=2){
fprintf(stderr,"Usage: %s position < data\n",argv[0]);
exit(1);
}
char where[MAXDEPTH];
int depth;
for(depth= 0;argv[1][depth]!='\0';depth++){
if(argv[1][depth]!='0'&&argv[1][depth]!='1'){
fprintf(stderr,"bad position %s\n",argv[1]);
exit(1);
}
where[depth]= argv[1][depth];
}
where[depth]= '\0';

initialize_roundoff();
verify(where,depth,0);
if(!roundoff_ok()){
printf("\n. underflow may have occurred\n");
exit(1);
}
exit(0);
}

/*:6*/
#line 209 "glue.w"
/*:70*/


==> verification/verify/ACJ.C <==
/*65:*/
#line 132 "glue.w"

#include "ACJ.h"
const ACJ operator*(const ACJ&x,const ACJ&y)
{/*30:*/
#line 97 "ACJ.w"

double xdist= size(x);
double ydist= size(y);
double ax= absUB(x.f),ay= absUB(y.f);
AComplex r_f= x.f*y.f;
AComplex r_f0= x.f*y.f0+x.f0*y.f;
AComplex r_f1= x.f*y.f1+x.f1*y.f;
AComplex r_f2= x.f*y.f2+x.f2*y.f;
double A= (xdist+x.e)*(ydist+y.e);
double B= ax*y.e+ay*x.e;
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(A+(B+C));
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:30*/
#line 135 "glue.w"
}
const ACJ operator/(const ACJ&x,const ACJ&y)
{/*32:*/
#line 130 "ACJ.w"

double xdist= size(x);
double ydist= size(y);
double ax= absUB(x.f),ay= absLB(y.f);
double D= ay-(1+EPS)*(y.e+ydist);
if(!(D>0))return ACJ(0,0,0,0,infinity());
AComplex den= (y.f*y.f);
AComplex r_f= x.f/y.f;
AComplex r_f0= (x.f0*y.f-x.f*y.f0)/den;
AComplex r_f1= (x.f1*y.f-x.f*y.f1)/den;
AComplex r_f2= (x.f2*y.f-x.f*y.f2)/den;
double A= (ax+(xdist+x.e))/D;
double B= (ax/ay+xdist/ay)+(ydist*ax)/(ay*ay);
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(((1+3*EPS)*A-(1-3*EPS)*B)+C);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:32*/
#line 137 "glue.w"
}
const ACJ operator/(double x,const ACJ&y)
{/*33:*/
#line 151 "ACJ.w"

double ydist= size(y);
double ax= fabs(x),ay= absLB(y.f);
double D= ay-(1+EPS)*(y.e+ydist);
if(!(D>0))return ACJ(0,0,0,0,infinity());
AComplex den= (y.f*y.f);
AComplex r_f= x/y.f;
AComplex r_f0= (-x*y.f0)/den;
AComplex r_f1= (-x*y.f1)/den;
AComplex r_f2= (-x*y.f2)/den;
double B= ax/ay+(ydist*ax)/(ay*ay);
double C= (r_f.e+r_f0.e)+(r_f1.e+r_f2.e);
double r_error= (1+3*EPS)*(((1+2*EPS)*(ax/D)-(1-3*EPS)*B)+C);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);

/*:33*/
#line 139 "glue.w"
}
const ACJ sqrt(const ACJ&x)
{/*35:*/
#line 185 "ACJ.w"

double xdist= size(x);
double ax= absUB(x.f);
double D= ax-(1+EPS)*(xdist+x.e);
if(!(D>0)){
return ACJ(0,0,0,0,(1+2*EPS)*sqrt(ax+(xdist+x.e)));
}else{
AComplex r_f= sqrt(x.f);
AComplex t= r_f+r_f;
AComplex r_f0= AComplex(x.f0.re,x.f0.im,0)/t;
AComplex r_f1= AComplex(x.f1.re,x.f1.im,0)/t;
AComplex r_f2= AComplex(x.f2.re,x.f2.im,0)/t;
double r_error= (1+3*EPS)*(
((1+EPS)*sqrt(ax)
-(1-3*EPS)*(xdist/(2*sqrt(ax))+sqrt(D)))
+((r_f.e+r_f0.e)+(r_f1.e+r_f2.e))
);
return ACJ(r_f.z,r_f0.z,r_f1.z,r_f2.z,r_error);
}

/*:35*/
#line 141 "glue.w"
}

/*:65*/


==> verification/verify/ACJ.h <==
/*63:*/
#line 85 "glue.w"

#ifndef _ACJ_h_
#define _ACJ_h_
#include "Complex.h"
#include <assert.h>
#include <stdio.h>
#include "roundoff.h"
/*24:*/
#line 21 "ACJ.w"

struct ACJ{
ACJ(const XComplex&ff,const XComplex&ff0= 0,
const XComplex&ff1= 0,const XComplex&ff2= 0,double err= 0)
:f(ff),f0(ff0),f1(ff1),f2(ff2),e(err),
size((1+2*EPS)*(absUB(ff0)+(absUB(ff1)+absUB(ff2))))
{}

XComplex f;
XComplex f0;
XComplex f1;
XComplex f2;
double e;

double size;
};

/*:24*/
#line 92 "glue.w"

inline const ACJ operator-(const ACJ&x);
inline const ACJ operator+(const ACJ&x,const ACJ&y);
inline const ACJ operator-(const ACJ&x,const ACJ&y);
inline const ACJ operator+(const ACJ&x,double y);
inline const ACJ operator-(const ACJ&x,const ACJ&y);
inline const ACJ operator*(const ACJ&x,double y);
inline const ACJ operator/(const ACJ&x,double y);
inline const double absUB(const ACJ&x);
inline const double absLB(const ACJ&x);
inline const double size(const ACJ&x);
const ACJ operator*(const ACJ&x,const ACJ&y);
const ACJ operator/(const ACJ&x,const ACJ&y);
const ACJ operator/(double x,const ACJ&y);
const ACJ sqrt(const ACJ&x);
#include "ACJ.inline"
#endif

/*:63*/


==> verification/verify/Codes.C <==
/*69:*/
#line 188 "glue.w"

#include "Codes.h"
#include "SL2ACJ.h"
#include "roundoff.h"
#include <stdio.h>

/*11:*/
#line 6 "Codes.w"

int inequalityHolds(const char*code,const char*where,int depth)
{
double pos[6],size[6],scale[6];
/*12:*/
#line 55 "Codes.w"

for(int i= 0;i<6;i++){
pos[i]= 0;
size[i]= 4;
scale[i]= pow(2,(5-i)/6.0);
}
for(int d= 0;d<depth;d++){
size[d%6]/= 2;
if(where[d]=='0'){
pos[d%6]-= size[d%6];
}else if(where[d]=='1'){
pos[d%6]+= size[d%6];
}else{
assert(0);
}
}
for(i= 0;i<6;i++){
pos[i]*= scale[i];
size[i]= (1+2*EPS)*(size[i]*scale[i]+HALFEPS*fabs(pos[i]));
}

/*:12*/
#line 10 "Codes.w"

ACJ along((XComplex(pos[0],pos[3])),XComplex(size[0],size[3]),0,0,0);
ACJ ortho((XComplex(pos[1],pos[4])),0,XComplex(size[1],size[4]),0,0);
ACJ whirle((XComplex(pos[2],pos[5])),0,0,XComplex(size[2],size[5]),0);
switch(code[0]){
case's':
return absUB(along)<1.10274;
case'l':
return absLB(along)>3.63201;
case'n':
return absUB(ortho)<1;
case'f':
return absLB(ortho)>3;
case'W':
return absUB(whirle)<1;
case'w':
double wh= absLB(whirle);
return(1-EPS)*wh*wh>absUB(along);
default:
{
SL2ACJ g(evaluateWord(code+1,along,ortho,whirle));
ACJ l= length(g);
switch(code[0]){
case'O':
ACJ o= orthodist(g);
return absUB(o/ortho)<1
&&absLB(o*ortho)>1
&&notFPower(g);
case'L':
return notIdentity(g)
&&absUB(l/along)<1
&&absLB(l*along)>1;
case'2':
return wordImpliesCommuting(code+1)
&&absUB(l/along)<1
&&absLB(l*along)>1;
default:
assert(0);return(0);
}
}
}
}

/*:11*/
#line 194 "glue.w"


/*13:*/
#line 76 "Codes.w"

SL2ACJ evaluateWord(const char*word,const ACJ&along,const ACJ&ortho,const ACJ&whirle)
{
ACJ one(1),zero(0);
SL2ACJ f(shortGenerator(along));
SL2ACJ w(closeGenerator(ortho,whirle));
SL2ACJ F(inverse(f));
SL2ACJ W(inverse(w));
SL2ACJ g(one,zero,zero,one);
int i;
for(i= 1;word[i]!=')';i++){
switch(word[i]){
case'w':g= g*w;break;
case'W':g= g*W;break;
case'f':g= g*f;break;
case'F':g= g*F;break;
default:assert(0);
}
}
return g;
}

/*:13*/
#line 196 "glue.w"


/*14:*/
#line 101 "Codes.w"

int wordImpliesCommuting(const char*word)
{
for(word++;word[0]!=')'&&word[1]!=')';word++){
if((word[0]=='f'&&word[1]=='f')
||(word[0]=='F'&&word[1]=='F')
||(word[0]=='w'&&word[1]=='w')
||(word[0]=='W'&&word[1]=='W')
||(word[0]=='f'&&word[1]=='w')
||(word[0]=='f'&&word[1]=='W')
||(word[0]=='F'&&word[1]=='w')
||(word[0]=='F'&&word[1]=='W'));
else return 0;
}
return 1;
}
#line 1 "SL2ACJ.w"
/*:14*/
#line 198 "glue.w"


/*:69*/


==> verification/verify/Codes.h <==
/*68:*/
#line 178 "glue.w"

#ifndef _Codes_h_
#define Codes_h_
#include "roundoff.h"
#include "SL2ACJ.h"
int inequalityHolds(const char*code,const char*where,int depth);
SL2ACJ evaluateWord(const char*word,const ACJ&along,const ACJ&ortho,const ACJ&whirle);
int wordImpliesCommuting(const char*word);
#endif

/*:68*/


==> verification/verify/Complex.C <==
/*62:*/
#line 71 "glue.w"

#include "Complex.h"
AComplex operator/(const AComplex&x,const AComplex&y)
{/*54:*/
#line 150 "Complex.w"

double nrm= y.z.re*y.z.re+y.z.im*y.z.im;
double xryr= x.z.re*y.z.re;
double xiyi= x.z.im*y.z.im;
double xiyr= x.z.im*y.z.re;
double xryi= x.z.re*y.z.im;
assert(y.e*y.e<(10000*EPS*EPS)*nrm);
double A= (fabs(xryr)+fabs(xiyi))+(fabs(xiyr)+fabs(xryi));
double B= x.e*(fabs(y.z.re)+fabs(y.z.im))
+y.e*(fabs(x.z.re)+fabs(x.z.im));
double e= (1+4*EPS)*(((5*HALFEPS)*A+(1+103*EPS)*B)/nrm);
return AComplex((xryr+xiyi)/nrm,(xiyr-xryi)/nrm,e);

/*:54*/
#line 74 "glue.w"
}

AComplex operator/(const XComplex&x,const XComplex&y)
{/*53:*/
#line 135 "Complex.w"

double nrm= y.re*y.re+y.im*y.im;
double xryr= x.re*y.re;
double xiyi= x.im*y.im;
double xiyr= x.im*y.re;
double xryi= x.re*y.im;
double re= (xryr+xiyi)/nrm;
double im= (xiyr-xryi)/nrm;
double A= ((fabs(xryr)+fabs(xiyi))+(fabs(xiyr)+fabs(xryi)))/nrm;
double e= (5*HALFEPS)*((1+3*EPS)*A);
return AComplex(re,im,e);

/*:53*/
#line 77 "glue.w"
}

AComplex operator/(double x,const XComplex&y)
{/*52:*/
#line 124 "Complex.w"

double nrm= y.re*y.re+y.im*y.im;
double re= (x*y.re)/nrm;
double im= -(x*y.im)/nrm;
double e= (2*EPS)*((1+2*EPS)*(fabs(re)+fabs(im)));
return AComplex(re,im,e);

/*:52*/
#line 80 "glue.w"
}

AComplex sqrt(const XComplex&x)
{/*55:*/
#line 166 "Complex.w"

double s= sqrt((fabs(x.re)+hypot(x.re,x.im))*0.5);
double d= (x.im/s)*0.5;
double e= EPS*((1+4*EPS)*(1.25*s+1.75*fabs(d)));
if(x.re>0.0)
return AComplex(s,d,e);
else
return AComplex(d,s,e);

/*:55*/
#line 83 "glue.w"
}

/*:62*/


==> verification/verify/Complex.h <==
/*60:*/
#line 19 "glue.w"

#ifndef _Complex_h_
#define _Complex_h_
#include <assert.h>
#include "roundoff.h"
/*40:*/
#line 11 "Complex.w"

struct XComplex{
double re;
double im;
XComplex(double r= 0,double i= 0):re(r),im(i){}
};

/*:40*/
#line 24 "glue.w"

/*41:*/
#line 21 "Complex.w"

struct AComplex{
XComplex z;
double e;
AComplex(double r,double i,double err):z(r,i),e(err){}
};

/*:41*/
#line 25 "glue.w"

inline const XComplex operator-(const XComplex&x);
inline const AComplex operator+(const AComplex&x,const AComplex&y);
inline const AComplex operator+(const XComplex&x,const XComplex&y);
inline const AComplex operator+(const XComplex&x,double y);
inline const AComplex operator-(const AComplex&x,const AComplex&y);
inline const AComplex operator-(const XComplex&x,const XComplex&y);
inline const AComplex operator-(const XComplex&x,double y);
inline const AComplex operator*(const XComplex&x,const XComplex&y);
inline const AComplex operator*(const XComplex&x,double y);
inline const AComplex operator/(const XComplex&x,double y);
inline const double absLB(const XComplex&x);
inline const double absUB(const XComplex&x);
AComplex operator/(const AComplex&x,const AComplex&y);
AComplex operator/(const XComplex&x,const XComplex&y);
AComplex operator/(double x,const XComplex&y);
AComplex sqrt(const XComplex&x);
#include "Complex.inline"
#endif

/*:60*/


==> verification/verify/SL2ACJ.C <==
/*67:*/
#line 158 "glue.w"

#include "SL2ACJ.h"
const SL2ACJ operator*(const SL2ACJ&x,const SL2ACJ&y)
{/*16:*/
#line 22 "SL2ACJ.w"

return SL2ACJ(
x.a*y.a+x.b*y.c,x.a*y.b+x.b*y.d,
x.c*y.a+x.d*y.c,x.c*y.b+x.d*y.d
);

/*:16*/
#line 161 "glue.w"
}
const SL2ACJ inverse(const SL2ACJ&x)
{/*17:*/
#line 32 "SL2ACJ.w"

return SL2ACJ(x.d,-x.b,-x.c,x.a);

/*:17*/
#line 163 "glue.w"
}
const ACJ orthodist(const SL2ACJ&x)
{/*18:*/
#line 39 "SL2ACJ.w"

ACJ t= x.a*x.d+x.b*x.c;
ACJ r= ACJ(sqrt(t*t-1));
ACJ r1= t+r;
if(r1.f.re*r1.f.re+r1.f.im*r1.f.im>=1)
return t+r;
else
return t-r;

/*:18*/
#line 165 "glue.w"
}
const ACJ length(const SL2ACJ&x)
{/*19:*/
#line 52 "SL2ACJ.w"

ACJ t= (x.a+x.d)*0.5;
ACJ r= ACJ(sqrt(t*t-1));
ACJ r1= t+r;
if(r1.f.re*r1.f.re+r1.f.im*r1.f.im>=1)
return(t+r)*(t+r);
else
return(t-r)*(t-r);

/*:19*/
#line 167 "glue.w"
}
const int notIdentity(const SL2ACJ&x)
{/*20:*/
#line 65 "SL2ACJ.w"

return absLB(x.b)>0
||absLB(x.c)>0
||(absLB(x.a-1)>0&&absLB(x.a+1)>0)
||(absLB(x.d-1)>0&&absLB(x.d+1)>0);

/*:20*/
#line 169 "glue.w"
}
const int notFPower(const SL2ACJ&x)
{/*21:*/
#line 77 "SL2ACJ.w"

return absLB(x.b)>0||absLB(x.c)>0;

/*:21*/
#line 171 "glue.w"
}
const SL2ACJ shortGenerator(const ACJ&z)
{/*22:*/
#line 84 "SL2ACJ.w"

ACJ sz= sqrt(z);
ACJ zero(0);
return SL2ACJ(sz,zero,zero,1/sz);


/*:22*/
#line 173 "glue.w"
}
const SL2ACJ closeGenerator(const ACJ&x,const ACJ&z)
{/*23:*/
#line 94 "SL2ACJ.w"

ACJ sx= sqrt(x),sz= sqrt(z);
ACJ sh= (sx-1/sx)*0.5;
ACJ ch= (sx+1/sx)*0.5;
return SL2ACJ(ch*sz,sh/sz,sh*sz,ch/sz);

#line 1 "ACJ.w"
/*:23*/
#line 175 "glue.w"
}


/*:67*/


==> verification/verify/SL2ACJ.h <==
/*66:*/
#line 143 "glue.w"

#ifndef _SL2ACJ_h_
#define _SL2ACJ_h_
#include "ACJ.h"
/*15:*/
#line 10 "SL2ACJ.w"

struct SL2ACJ{
SL2ACJ():a(1),b(0),c(0),d(1){}
SL2ACJ(const ACJ&aa,const ACJ&bb,const ACJ&cc,const ACJ&dd)
:a(aa),b(bb),c(cc),d(dd){}
ACJ a,b,c,d;
};

/*:15*/
#line 147 "glue.w"

const SL2ACJ operator*(const SL2ACJ&x,const SL2ACJ&y);
const SL2ACJ inverse(const SL2ACJ&x);
const ACJ orthodist(const SL2ACJ&x);
const ACJ length(const SL2ACJ&x);
const int notIdentity(const SL2ACJ&x);
const int notFPower(const SL2ACJ&x);
const SL2ACJ shortGenerator(const ACJ&z);
const SL2ACJ closeGenerator(const ACJ&x,const ACJ&x);
#endif

/*:66*/


==> verification/verify/roundoff.c <==
/*59:*/
#line 15 "glue.w"

#include "roundoff.h"
/*10:*/
#line 62 "roundoff.w"

#ifndef __sparc__
inline double infinity(){return 1.0/0.0;}
#endif

#ifdef sgi
#include <sys/fpu.h>

void initialize_roundoff(){
union fpc_csr csr;
csr.fc_word= get_fpc_csr();
csr.fc_struct.en_underflow= 1;
set_fpc_csr(csr.fc_word);
}
#else
#ifdef __sparc__
#include <floatingpoint.h>
void initialize_roundoff(){
ieee_handler("set","underflow",SIGFPE_ABORT);
}
#else 
void initialize_roundoff(){
}
#endif 
#endif 


#if defined(sgi) || defined(__sparc__)
int roundoff_ok(){
return 1;
}
#else 
#if defined(AIX)
int roundoff_ok(){
return fp_underflow()==0;
}
#else 
int roundoff_ok(){
return 0;
}
#endif 
#endif 

#line 1 "Codes.w"
/*:10*/
#line 17 "glue.w"


/*:59*/


==> verification/verify/roundoff.h <==
/*58:*/
#line 6 "glue.w"

#ifndef _roundoff_h_
#define _roundoff_h_
#include <float.h>
#include <math.h>
/*8:*/
#line 40 "roundoff.w"

#define EPS DBL_EPSILON
#define HALFEPS (EPS/2)

/*:8*/
#line 11 "glue.w"

/*9:*/
#line 48 "roundoff.w"

#ifdef __GNUG__
inline double fabs(double x){return x<0?-x:x;}
extern"C"{
#endif 
void initialize_roundoff();
int roundoff_ok();
#ifndef __sparc__
extern double infinity();
#endif 
#ifdef __GNUG__
}
#endif 

/*:9*/
#line 12 "glue.w"

#endif

/*:58*/


==> verification/verify/test_float.C <==
#include "roundoff.h"
#include <stdio.h>

char *double_to_hex(double x)
{
  static char buf[100];
  union {
    double d;
    long l[2];
  } u;
  u.d = x;
  sprintf(buf, "'%0lx', '%0lx' (%.18f)", u.l[0], u.l[1], u.d);
  return buf;
}
  
main() {
  double small = 1e-200;
  int i;
  initialize_roundoff();
  printf("\n");
  for (i = 0; i < 6; i++)
    printf("pow(2, %d/6) = %s\n", i, double_to_hex(pow(2, i/6.0)));
  
  printf("This program may abort after this line.  This is correct behaviour\n");
  fflush(stdout);
  small = small*small;
  if (!roundoff_ok()) {
    printf("Roundoff detected.\n");
  } else {
    printf("Error --  underflow has occurred, but did not abort!\n");
    printf("small = %g\n", small);
  }
  exit(99);
}



==> verification/verify/verify.C <==
/*70:*/
#line 200 "glue.w"


#include "Codes.h"
#include <stdio.h>
#include "roundoff.h"

/*7:*/
#line 257 "verify.w"

const int MAXDEPTH= 200;

#line 1 "roundoff.w"
/*:7*/
#line 206 "glue.w"

/*5:*/
#line 194 "verify.w"

const char*inequalityFor(int code)
{
const int max_n_inequalities= 13200;
const int max_inequalities_size= 300000;
static int n_inequalities= 0;
static char inequalities[max_inequalities_size];
static char*inequalityIndex[max_n_inequalities];
if(n_inequalities==0){
FILE*fp= fopen("conditionlist","r");
if(fp==NULL){
fprintf(stderr,"can't open conditionlist\n");
exit(1);
}
int n_read= fread(inequalities,1,max_inequalities_size,fp);
char*ip= inequalities;
n_inequalities= 1;
inequalityIndex[n_inequalities++]= inequalities;
while(n_inequalities<max_n_inequalities&&ip<inequalities+n_read-1){
if(*ip=='\n')
inequalityIndex[n_inequalities++]= ip+1;
ip++;
}
fclose(fp);
}
if(code<1||code>=n_inequalities){
fprintf(stderr,"code %d out of range [1,%d] in inequalityFor\n",
code,n_inequalities);
exit(1);
}
return inequalityIndex[code];
}

/*:5*/
#line 207 "glue.w"

/*4:*/
#line 159 "verify.w"

void verify(char*where,int depth,int autocode)
{
int code;
if(depth>=MAXDEPTH){
where[depth]= '\0';
fprintf(stderr,"verify: fatal error at %s\n",where);
exit(1);
}
if(autocode==0){
scanf("%d",&code);
}else{
code= autocode;
}
if(code<0){
where[depth]= '\0';
printf("%s ",where);
}else if(code!=0&&inequalityHolds(inequalityFor(code),where,depth)){

}else{
where[depth]= '0';
verify(where,depth+1,code);
where[depth]= '1';
verify(where,depth+1,code);
}
}

/*:4*/
#line 208 "glue.w"

/*6:*/
#line 228 "verify.w"

main(int argc,char**argv)
{
if(argc!=2){
fprintf(stderr,"Usage: %s position < data\n",argv[0]);
exit(1);
}
char where[MAXDEPTH];
int depth;
for(depth= 0;argv[1][depth]!='\0';depth++){
if(argv[1][depth]!='0'&&argv[1][depth]!='1'){
fprintf(stderr,"bad position %s\n",argv[1]);
exit(1);
}
where[depth]= argv[1][depth];
}
where[depth]= '\0';

printf("verified %s - { ",where);
initialize_roundoff();
verify(where,depth,0);
if(!roundoff_ok()){
printf(". underflow may have occurred\n");
exit(1);
}
printf("}.\n");
exit(0);
}

/*:6*/
#line 209 "glue.w"
/*:70*/

